NoLBERT-Calls: Reading Earnings Calls Without Hindsight

Language models are now a standard tool for measuring what managers say on earnings calls, but the encoders behind these measures were usually pretrained on text from the same years a backtest covers. Holding out a test period does not remove that hindsight, because it sits in the features. We adapt NoLBERT, an encoder pretrained only on text published between 1976 and 1995, to earnings calls without letting it read anything dated after 31 December 2023. The calls supply the training signal themselves: every analyst question is followed by management's answer, and the model learns to pick that answer out from the other answers of the same call. We test on every US call from January 2025 to October 2026 (20,323 calls, 254,575 questions) and make every modeling choice on calls from 2024. The adapted model, NoLBERT-Calls-2023, ranks the true answer first for 78.0% of questions (95% interval 77.8-78.2; chance 8.0%), against 26.3% before adaptation. It is 1.0 point ahead of a call-adapted ChronoBERT, 3.4 points ahead of a call-adapted FinBERT, and 18.7 and 19.8 points ahead of the best off-the-shelf retriever and BM25. A year-by-year test over 2013-2026 finds no look-ahead premium: relative to a model adapted only through 2012, the released model does no better on the years it was trained on than on years it never saw. The price of the cutoff is compute: under one shared 150-minute recipe NoLBERT adapts least well of four encoders, and its lead comes from a longer, staged adaptation of about 13 GPU-hours.

==> figures/src/by_call_size.py <==
"""Top-1 on the 2025-26 test by the number of candidate answers in the call.
Reads saved per-question ranks only; writes aggregates only."""
import numpy as np, os, json
K = os.path.expanduser('~/mnt/project/earnings_call/NoLBERT-Calls/results/kaggle')
S = np.load(f'{K}/a/eval_main/sets.npz')
sizes = S['main_test__sizes']; calls = S['main_test__calls']
SRC = {'nolbert_calls_2023_v4c': 'k/eval_nolbert_calls_2023_v4c',
       'chronobert_calls_2023@a256': '_paper/j_eval_a256',
       'finbert_calls_2023': 'a/eval_main', 'chronobert_calls_2023': 'a/eval_main',
       'nolbert_calls_2012_long': 'a/eval_main', 'e5': 'a/eval_main', 'bm25_main': 'a/eval_main',
       'nolbert': 'a/eval_main'}
bins = [(3, 5), (6, 8), (9, 11), (12, 14), (15, 17), (18, 20), (21, 25), (26, 400)]
out = {'bins': [], 'top1': {m: [] for m in SRC}, 'chance': [], 'questions': [], 'calls': []}
R = {m: np.load(f'{K}/{d}/ranks_main_test.npz')[m] for m, d in SRC.items()}
for lo, hi in bins:
    mask = (sizes >= lo) & (sizes <= hi)
    out['bins'].append([lo, hi]); out['questions'].append(int(mask.sum())); out['calls'].append(int(len(np.unique(calls[mask]))))
    out['chance'].append(float(np.mean(1.0 / sizes[mask])))
    for m in SRC: out['top1'][m].append(float(np.mean(R[m][mask] == 1)))
json.dump(out, open(os.path.expanduser('~/mnt/project/earnings_call/NoLBERT_Calls_paper/figures/src/by_call_size.json'), 'w'), indent=1)
print('bins', out['bins']); print('questions', out['questions']); print('calls', out['calls']); print('chance', [round(100*x,1) for x in out['chance']])
for m in SRC: print(f'{m:28s}', [round(100*x,1) for x in out['top1'][m]], round(100*np.mean(R[m]==1),2))


==> figures/src/make_figures.py <==
"""Figures of the NoLBERT-Calls paper.

Inputs are aggregate files only (no transcript text):
  agg_summary.json            calls per year, topic shares and exchanges per call
                              (random samples of 250 US calls a year)
  training_curves.csv         validation curves of stage 1 and the same-recipe runs
  stage2_validation_history.csv  validation curves of the stage-2 runs
  nolbert_variants.csv        validation and test top-1 of the stage-2 runs
  table1_main_retrieval.csv   main test results
  time_test_aggregates.json   time test by year and leads over the 2012 reference
  by_call_size.json           test top-1 by number of candidate answers

Usage: python make_figures.py <input dir> <output dir>
"""
import csv, json, os, sys
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager as fm
from matplotlib.patches import Patch
from matplotlib.lines import Line2D

SRC, OUT = sys.argv[1], sys.argv[2]
os.makedirs(OUT, exist_ok=True)

for f in ["Inter-Regular.otf", "Inter-Medium.otf", "Inter-SemiBold.otf", "Inter-Italic.otf"]:
    p = "/usr/share/fonts/opentype/inter/" + f
    if os.path.exists(p):
        fm.fontManager.addfont(p)

mpl.rcParams.update({
    "font.family": "Inter", "font.size": 7, "axes.titlesize": 7.4, "axes.titleweight": "semibold",
    "axes.labelsize": 6.9, "xtick.labelsize": 6.4, "ytick.labelsize": 6.4, "legend.fontsize": 6.3,
    "axes.edgecolor": "#9AA3AD", "axes.linewidth": 0.6, "axes.spines.top": False, "axes.spines.right": False,
    "xtick.color": "#4A525A", "ytick.color": "#4A525A", "axes.labelcolor": "#2A2F35", "text.color": "#2A2F35",
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.major.size": 2.4, "ytick.major.size": 2.4,
    "axes.grid": True, "grid.color": "#E4E8EC", "grid.linewidth": 0.5, "axes.axisbelow": True,
    "pdf.fonttype": 42, "savefig.bbox": "tight", "savefig.pad_inches": 0.02, "lines.linewidth": 1.35,
    "legend.frameon": False, "axes.titlepad": 5, "axes.titlelocation": "left",
})

# Palette of the companion papers (preamble of the .tex file).
NAVY, MID, TEAL, ORANGE = "#14375A", "#285A87", "#1E7882", "#BE5019"
LBLUE, TAN, GRAY, LGRAY = "#5B8DB8", "#9A7B4F", "#7A8591", "#B9C1C9"
SOFTTEAL, SOFTORANGE, SOFTBLUE = "#EBF6F7", "#FDF0E6", "#ECF3FA"
INK, MUTED = "#2A2F35", "#5F6872"
W = 6.5  # text width in inches


def load_csv(name):
    with open(os.path.join(SRC, name), newline="") as f:
        return list(csv.DictReader(f))


def label_end(ax, x, y, text, color, dx=0.0, dy=0.0, ha="left", va="center", size=6.2, weight="medium"):
    ax.text(x + dx, y + dy, text, color=color, fontsize=size, ha=ha, va=va, fontweight=weight)


# ---------------------------------------------------------------- Figure: data
def fig_data():
    agg = json.load(open(os.path.join(SRC, "agg_summary.json")))
    cby = agg["calls_by_year"]
    years = list(range(2006, 2027))
    us = [cby[str(y)]["us"] / 1000 for y in years]
    other = [cby[str(y)]["other"] / 1000 for y in years]

    fig, axes = plt.subplots(1, 3, figsize=(W, 2.05), gridspec_kw={"width_ratios": [1.25, 1.0, 0.8], "wspace": 0.34})

    # (a) calls per year by role in the study
    ax = axes[0]
    def role(y):
        if y <= 2012: return MID
        if y <= 2023: return TEAL
        if y == 2024: return "#E3A47F"
        return ORANGE
    ax.bar(years, us, width=0.74, color=[role(y) for y in years], linewidth=0)
    ax.plot(years, other, color=GRAY, lw=1.0, marker="o", ms=1.8, zorder=3)
    ax.text(2025.6, other[-2] + 0.3, "other\ncountries", color=GRAY, fontsize=5.8, ha="right", va="bottom")
    ax.set_xlim(2005.3, 2026.7); ax.set_ylim(0, 20)
    ax.set_xticks([2006, 2010, 2014, 2018, 2022, 2026])
    ax.set_ylabel("calls per year (thousands)")
    ax.set_title("(a) US calls by year and use")
    ax.grid(axis="x", visible=False)
    handles = [Patch(color=MID, label="stages 1 and 2"), Patch(color=TEAL, label="stage 2"),
               Patch(color="#E3A47F", label="validation"), Patch(color=ORANGE, label="test")]
    ax.legend(handles=handles, loc="upper left", ncol=2, handlelength=0.9, handletextpad=0.4,
              columnspacing=0.8, borderaxespad=0.1, fontsize=5.9)

    # (b) topics in US calls, share of sampled calls that mention each
    ax = axes[1]
    tb = agg["text_us_by_year"]
    topics = [("share_Pandemic / COVID", "pandemic", TEAL), ("share_Inflation", "inflation", TAN),
              ("share_AI", "AI", NAVY), ("share_Tariffs", "tariffs", ORANGE)]
    ax.axvspan(2023.5, 2026.6, color=SOFTORANGE, lw=0, zorder=0)
    ax.axvline(2023.5, color=INK, lw=0.7, ls=(0, (3, 2)), zorder=1)
    ax.text(2023.75, 97, "cutoff", fontsize=5.8, ha="left", va="top", color=INK)
    for key, name, col in topics:
        vals = [100 * tb[str(y)][key] for y in years]
        ax.plot(years, vals, color=col, lw=1.15, marker="o", ms=1.9)
    ax.text(2019.5, 90.0, "pandemic", color=TEAL, fontsize=6.0, ha="right", va="center", fontweight="medium")
    ax.text(2010.6, 22.0, "inflation", color=TAN, fontsize=6.0, ha="center", va="bottom", fontweight="medium")
    ax.text(2026.6, 47.0, "AI", color=NAVY, fontsize=6.0, ha="right", va="top", fontweight="medium")
    ax.text(2024.9, 60.0, "tariffs", color=ORANGE, fontsize=6.0, ha="center", va="bottom", fontweight="medium")
    ax.set_xlim(2005.3, 2026.7); ax.set_ylim(0, 100)
    ax.set_xticks([2006, 2010, 2014, 2018, 2022, 2026])
    ax.set_ylabel("calls mentioning the topic (%)")
    ax.set_title("(b) Topics in US calls")

    # (c) exchanges per call
    ax = axes[2]
    tt = json.load(open(os.path.join(SRC, "time_test_aggregates.json")))["year"]
    ex_years = list(range(2013, 2027))
    qpc = [tt[str(y)]["questions_per_call"] for y in ex_years]
    mp = agg["mean_pairs_per_call_by_year"]
    ax.plot(years, [mp[str(y)] for y in years], color=LGRAY, lw=1.0, marker="o", ms=1.6, zorder=2)
    ax.plot(ex_years, qpc, color=NAVY, lw=1.25, marker="o", ms=2.2, zorder=3)
    ax.text(2008.2, 30.2, "all calls", color=GRAY, fontsize=5.9, ha="left", va="bottom")
    ax.text(2013.6, 10.2, "evaluation calls", color=NAVY, fontsize=5.9, ha="left", va="top", fontweight="medium")
    ax.set_xlim(2005.3, 2026.7); ax.set_ylim(0, 32)
    ax.set_xticks([2006, 2014, 2022])
    ax.set_ylabel("exchanges per call")
    ax.set_title("(c) Exchanges per call")

    fig.savefig(os.path.join(OUT, "fig_data.pdf"))
    plt.close(fig)


# ---------------------------------------------------------------- Figure: adaptation
def fig_adaptation():
    tc = load_csv("training_curves.csv")
    s2 = load_csv("stage2_validation_history.csv")
    var = {r["variant"]: r for r in load_csv("nolbert_variants.csv")}
    bw = {r["reader"]: r for r in load_csv("blend_weights.csv") if r["protocol"] == "main"}
    t1 = {r["key"]: r for r in load_csv("table1_main_retrieval.csv")}

    fig, axes = plt.subplots(1, 3, figsize=(W, 2.15), gridspec_kw={"width_ratios": [0.9, 1.25, 0.95], "wspace": 0.36})

    # (a) stage 1
    ax = axes[0]
    rows = [r for r in tc if r["model"] == "nolbert_calls_2012_long"]
    st = [int(r["step"]) / 1000 for r in rows]; va = [100 * float(r["val_top1_call_weighted"]) for r in rows]
    ax.plot(st, va, color=MID, lw=1.3, marker="o", ms=1.8)
    best = max(rows, key=lambda r: float(r["val_top1_call_weighted"]))
    bx, by = int(best["step"]) / 1000, 100 * float(best["val_top1_call_weighted"])
    ax.plot([bx], [by], marker="o", ms=4.2, mfc="white", mec=ORANGE, mew=1.1, zorder=4)
    ax.annotate(f"selected: step {int(best['step']):,}\n{by:.1f}%", xy=(bx, by), xytext=(10.5, 52),
                fontsize=5.9, color=INK, ha="center",
                arrowprops=dict(arrowstyle="-", color=MUTED, lw=0.6))
    ax.text(0.4, 25.0, "NoLBERT", fontsize=5.9, color=MUTED, ha="left", va="center")
    ax.set_xlim(-0.6, 19.8); ax.set_ylim(15, 80)
    ax.set_xlabel("optimizer step (thousands)")
    ax.set_ylabel("validation top-1 (%)")
    ax.set_title("(a) Stage 1, calls to 2012")

    # (b) stage 2 against the same-recipe runs, all on one T4, validation on 2024 calls
    ax = axes[1]
    same = [("nolbert_calls_2023", "NoLBERT", LGRAY), ("deberta_calls_2023", "DeBERTa-v3", TAN),
            ("chronobert_calls_2023", "ChronoBERT", TEAL), ("finbert_calls_2023", "FinBERT", NAVY)]
    ends = {}
    for key, name, col in same:
        rows = [r for r in tc if r["model"] == key]
        xs = [float(r["minutes"]) for r in rows]; ys = [100 * float(r["val_top1_call_weighted"]) for r in rows]
        ax.plot(xs, ys, color=col, lw=1.1, ls=(0, (3.2, 1.6)))
        ends[name] = (xs[-1], ys[-1], col)
    def curve(name):
        rows = [r for r in s2 if r["model"] == name]
        return [float(r["minutes"]) for r in rows], [100 * float(r["val_top1_call_weighted"]) for r in rows]
    x1, y1 = curve("nolbert_calls_2023_v1")
    x4, y4 = curve("nolbert_calls_2023_v4")
    xc, yc = curve("nolbert_calls_2023_v4c")
    ax.plot(x1, y1, color=LBLUE, lw=1.35, marker="o", ms=1.8)
    ax.plot(x4, y4, color=ORANGE, lw=1.45, marker="o", ms=1.9)
    ax.plot([150 + x for x in xc], yc, color=ORANGE, lw=1.45, marker="o", ms=1.9)
    ax.axvline(150, color=MUTED, lw=0.5, ls=":", zorder=1)
    ax.plot([300], [yc[-1]], marker="*", ms=7.5, color=ORANGE, mec="white", mew=0.5, zorder=5)
    ax.text(153, 64.5, "second\nrun", fontsize=5.8, color=MUTED, ha="left", va="center", linespacing=0.95)
    ax.text(298, yc[-1] + 1.4, f"released, {yc[-1]:.1f}", fontsize=6.0, color=ORANGE, ha="right", va="bottom", fontweight="semibold")
    ax.text(70, y4[3] + 2.2, "256-token answers", fontsize=5.8, color=ORANGE, ha="center", va="bottom", fontweight="medium")
    ax.text(154, y1[-1] - 1.6, "128-token answers", fontsize=5.8, color=LBLUE, ha="left", va="center", fontweight="medium")
    hs = [Line2D([], [], color=NAVY, lw=1.1, ls=(0, (3.2, 1.6)), label="FinBERT"),
          Line2D([], [], color=TEAL, lw=1.1, ls=(0, (3.2, 1.6)), label="ChronoBERT"),
          Line2D([], [], color=TAN, lw=1.1, ls=(0, (3.2, 1.6)), label="DeBERTa-v3"),
          Line2D([], [], color=LGRAY, lw=1.1, ls=(0, (3.2, 1.6)), label="NoLBERT")]
    leg = ax.legend(handles=hs, loc="lower right", fontsize=5.7, handlelength=2.2, handletextpad=0.5,
                    borderaxespad=0.3, labelspacing=0.3, title="same recipe, from the base", title_fontsize=5.7)
    leg._legend_box.align = "left"
    ax.set_xlim(-6, 306); ax.set_ylim(22, 86)
    ax.set_xticks([0, 50, 100, 150, 200, 250, 300])
    ax.set_xlabel("training minutes on one T4")
    ax.set_ylabel("validation top-1, 2024 calls (%)")
    ax.set_title("(b) Stage 2 against the same recipe")

    # (c) validation against test for the stage-2 runs
    ax = axes[2]
    pts = [("v1", "nolbert_calls_2023_v1"), ("v2", "nolbert_calls_2023_v2"), ("v3", "nolbert_calls_2023_v3"),
           ("v4", "nolbert_calls_2023_v4"), ("v4c", "nolbert_calls_2023_v4c")]
    xs = [100 * float(var[k]["val_top1_call_weighted"]) for _, k in pts]
    ys = [100 * float(var[k]["test_top1"]) for _, k in pts]
    ax.plot(xs, ys, color=LGRAY, lw=0.8, zorder=1)
    for (lab, k), x, y in zip(pts, xs, ys):
        col = ORANGE if lab == "v4c" else NAVY
        ax.plot([x], [y], marker="o", ms=3.6, color=col, zorder=3)
        dx, dy, ha = (-0.25, 0.25, "right")
        if lab == "v4c": dx, dy, ha = (0.2, -0.65, "left")
        if lab == "v4": dx, dy, ha = (-0.25, -0.75, "right")
        ax.text(x + dx, y + dy, lab if lab != "v4c" else "v4c\n(released)", fontsize=5.9, color=col, ha=ha, va="bottom" if lab != "v4c" else "top")
    ek = "ens:nolbert_calls_2023_v4&nolbert_calls_2023_v3"
    ex = 100 * float(bw[ek]["val_top1_model_only"]); ey = 100 * float(t1[ek]["top1"])
    ax.plot([ex], [ey], marker="D", ms=3.4, mfc="white", mec=TEAL, mew=1.0, zorder=4)
    ax.text(ex - 0.25, ey + 0.2, "ensemble\n(not chosen)", fontsize=5.8, color=TEAL, ha="right", va="bottom")
    ax.set_xlim(74.6, 82.2); ax.set_ylim(72.8, 79.6)
    ax.set_xlabel("validation top-1, 2024 (%)")
    ax.set_ylabel("test top-1, 2025–26 (%)")
    ax.set_title("(c) Validation and test agree")

    fig.savefig(os.path.join(OUT, "fig_adaptation.pdf"))
    plt.close(fig)


# ---------------------------------------------------------------- Figure: results
def fig_results():
    t1 = {r["key"]: r for r in load_csv("table1_main_retrieval.csv")}
    a = lambda k: 100 * float(t1[k]["top1"])
    cs = json.load(open(os.path.join(SRC, "by_call_size.json")))

    fig, axes = plt.subplots(1, 2, figsize=(W, 2.2), gridspec_kw={"width_ratios": [1.1, 1.0], "wspace": 0.26})

    # (a) every base before and after adaptation
    ax = axes[0]
    bases = [("DeBERTa-v3", "deberta", "deberta_calls_2023"), ("ChronoBERT-2023", "chronobert_2023", "chronobert_calls_2023"),
             ("NoLBERT", "nolbert", "nolbert_calls_2023"), ("FinBERT", "finbert", "finbert_calls_2023")]
    ax.axvline(a("bm25_main"), color=GRAY, lw=0.8, ls=(0, (3, 2)), zorder=1)
    ax.axvline(a("e5"), color=TAN, lw=0.8, ls=(0, (3, 2)), zorder=1)
    ax.axvline(8.0, color=LGRAY, lw=0.8, ls=":", zorder=1)
    ax.text(a("bm25_main") - 0.8, 3.62, "BM25", fontsize=5.8, color=GRAY, ha="right", va="center")
    ax.text(a("e5") + 0.8, 3.62, "E5", fontsize=5.8, color=TAN, ha="left", va="center")
    ax.text(8.0 + 0.8, 3.62, "chance", fontsize=5.8, color=GRAY, ha="left", va="center")
    for i, (name, z, ad) in enumerate(bases):
        xz, xa = a(z), a(ad)
        ax.plot([xz, xa], [i, i], color="#C9D3DD", lw=2.4, solid_capstyle="round", zorder=2)
        ax.plot([xz], [i], marker="o", ms=4.2, mfc="white", mec=MUTED, mew=1.0, zorder=3)
        ax.plot([xa], [i], marker="o", ms=4.4, color=NAVY, zorder=3)
        ax.text(xz - 1.6, i, f"{xz:.1f}", fontsize=5.8, color=MUTED, ha="right", va="center")
        ax.text(xa, i + 0.28, f"{xa:.1f}", fontsize=5.8, color=NAVY, ha="center", va="bottom")
    # extra marks
    i_c = 1; x256 = a("chronobert_calls_2023@a256")
    ax.plot([a("chronobert_calls_2023"), x256], [i_c, i_c], color="#C9D3DD", lw=1.0, ls=":", zorder=2)
    ax.plot([x256], [i_c], marker="o", ms=4.0, mfc="white", mec=TEAL, mew=1.1, zorder=4)
    ax.text(x256 + 1.4, i_c - 0.02, f"{x256:.1f}\n256 tokens", fontsize=5.6, color=TEAL, ha="left", va="center", linespacing=0.95)
    i_n = 2; xr = a("nolbert_calls_2023_v4c")
    ax.plot([a("nolbert_calls_2023"), xr], [i_n, i_n], color="#F2C6AE", lw=2.4, solid_capstyle="round", zorder=2)
    ax.plot([xr], [i_n], marker="*", ms=8.5, color=ORANGE, mec="white", mew=0.4, zorder=5)
    ax.text(xr + 1.6, i_n - 0.02, f"{xr:.1f}\nreleased", fontsize=5.8, color=ORANGE, ha="left", va="center", fontweight="semibold", linespacing=0.95)
    ax.set_yticks(range(len(bases))); ax.set_yticklabels([b[0] for b in bases])
    ax.set_ylim(-0.6, 3.85); ax.set_xlim(0, 100)
    ax.set_xticks([0, 20, 40, 60, 80, 100])
    ax.grid(axis="y", visible=False)
    ax.tick_params(axis="y", length=0)
    ax.set_xlabel("test top-1 (%)")
    ax.set_title("(a) Each base before and after adaptation")

    # (b) top-1 by the number of candidate answers in the call
    ax = axes[1]
    labels = [f"{lo}–{hi}" if hi < 400 else f"{lo}+" for lo, hi in cs["bins"]]
    xs = list(range(len(labels)))
    series = [("nolbert_calls_2023_v4c", "NoLBERT-Calls-2023", ORANGE, "-", "o"),
              ("chronobert_calls_2023@a256", "ChronoBERT-Calls, 256 tokens", TEAL, "-", "^"),
              ("finbert_calls_2023", "FinBERT-Calls", NAVY, "-", "s"),
              ("nolbert_calls_2012_long", "stage 1, cutoff 2012", LBLUE, (0, (3, 1.6)), "o"),
              ("e5", "E5-base-v2", TAN, "-", "D"),
              ("bm25_main", "BM25", GRAY, (0, (1.2, 1.2)), "o")]
    for key, name, col, ls, mk in series:
        ys = [100 * v for v in cs["top1"][key]]
        ax.plot(xs, ys, color=col, ls=ls, lw=1.25, marker=mk, ms=2.4, mfc=col, mec=col)
    ax.set_xticks(xs); ax.set_xticklabels(labels, fontsize=5.8)
    ax.set_xlim(-0.4, len(xs) - 0.6)
    ax.set_ylim(24, 93)
    hs = [Line2D([], [], color=col, ls=ls, lw=1.2, marker=mk, ms=2.4, label=name) for key, name, col, ls, mk in series]
    ax.legend(handles=hs, loc="lower left", fontsize=5.7, ncol=1, handlelength=2.0,
              handletextpad=0.4, borderaxespad=0.3, labelspacing=0.3)
    ax.set_xlabel("answers in the call (candidates)")
    ax.set_ylabel("test top-1 (%)")
    ax.set_title("(b) The ranking holds at every call size")

    fig.savefig(os.path.join(OUT, "fig_results.pdf"))
    plt.close(fig)


# ---------------------------------------------------------------- Figure: time test
def fig_time():
    tt = json.load(open(os.path.join(SRC, "time_test_aggregates.json")))
    yrs = list(range(2013, 2027))
    top = lambda m: [100 * tt["year"][str(y)]["top1"][m] for y in yrs]
    lead = tt["premium_vs_nolbert_calls_2012"]

    fig, axes = plt.subplots(1, 2, figsize=(W, 2.3), gridspec_kw={"wspace": 0.24})
    for ax in axes:
        ax.axvspan(2012.5, 2023.5, color=SOFTTEAL, lw=0, zorder=0)
        ax.axvspan(2023.5, 2024.5, color="#FBF5EF", lw=0, zorder=0)
        ax.axvspan(2024.5, 2026.5, color=SOFTORANGE, lw=0, zorder=0)
        ax.axvline(2023.5, color=INK, lw=0.7, ls=(0, (3, 2)), zorder=1)
        ax.set_xlim(2012.5, 2026.5)
        ax.set_xticks([2013, 2015, 2017, 2019, 2021, 2023, 2025])
        ax.grid(axis="x", visible=False)

    ax = axes[0]
    series = [("nolbert_calls_2023_v4c", "NoLBERT-Calls-2023 (released)", ORANGE, "-", "o"),
              ("finbert_calls_2023", "FinBERT-Calls-2023", NAVY, "-", "s"),
              ("chronobert_calls_2023", "ChronoBERT-Calls-2023", TEAL, "-", "^"),
              ("nolbert_calls_2012_long", "stage 1, cutoff 2012", LBLUE, (0, (3, 1.6)), "o"),
              ("nolbert_calls_2012", "NoLBERT-Calls-2012, same recipe", GRAY, (0, (3, 1.6)), "o"),
              ("tfidf_time", "TF-IDF", TAN, (0, (1.2, 1.2)), "o")]
    for key, name, col, ls, mk in series:
        ax.plot(yrs, top(key), color=col, ls=ls, lw=1.25, marker=mk, ms=2.3)
    ax.set_ylim(46, 82)
    ax.set_ylabel("top-1 (%)")
    ax.set_title("(a) Top-1 by call year")
    ax.text(2018.0, 80.6, "2023 models trained on these years", fontsize=5.8, color=TEAL, ha="center", va="center")
    ax.text(2025.5, 80.6, "test", fontsize=5.8, color=ORANGE, ha="center", va="center", fontweight="semibold")
    handles = [Line2D([], [], color=c, ls=ls, marker=mk, ms=2.6, lw=1.2, label=n) for _, n, c, ls, mk in series]
    fig.legend(handles=handles, loc="lower center", ncol=3, fontsize=6.0, handlelength=2.4, columnspacing=1.6,
               handletextpad=0.5, bbox_to_anchor=(0.5, -0.13))

    ax = axes[1]
    ls_series = [("nolbert_calls_2023_v4c", "released", ORANGE, "-", "o"),
                 ("finbert_calls_2023", "FinBERT-Calls-2023", NAVY, "-", "s"),
                 ("chronobert_calls_2023", "ChronoBERT-Calls-2023", TEAL, "-", "^"),
                 ("nolbert_calls_2012_long", "stage 1, cutoff 2012", LBLUE, (0, (3, 1.6)), "o")]
    for key, name, col, ls, mk in ls_series:
        ys = [100 * lead[key]["lead_by_year"][str(y)] for y in yrs]
        ax.plot(yrs, ys, color=col, ls=ls, lw=1.25, marker=mk, ms=2.3)
        # mean leads over the in-sample years and over the test years
        li, lo = 100 * lead[key]["lead_in"], 100 * lead[key]["lead_out"]
        ax.plot([2013, 2023], [li, li], color=col, lw=0.7, alpha=0.6, ls=(0, (1, 1.2)), zorder=1)
        ax.plot([2025, 2026], [lo, lo], color=col, lw=0.7, alpha=0.6, ls=(0, (1, 1.2)), zorder=1)
    ax.set_ylim(0, 16)
    ax.set_ylabel("lead over NoLBERT-Calls-2012 (points)")
    ax.set_title("(b) Lead over the 2012 reference, same calls")

    fig.savefig(os.path.join(OUT, "fig_time.pdf"))
    plt.close(fig)


if __name__ == "__main__":
    fig_data()
    fig_adaptation()
    fig_results()
    fig_time()
    print("done")


==> figures/src/make_tables.py <==
"""Row bodies of the tables of the NoLBERT-Calls paper, written from the result files.

Usage: python make_tables.py <input dir> <output dir>
Every number in a table comes from a CSV or JSON in the input directory.
"""
import csv, json, os, sys

SRC, OUT = sys.argv[1], sys.argv[2]
os.makedirs(OUT, exist_ok=True)


def load_csv(name):
    with open(os.path.join(SRC, name), newline="") as f:
        return list(csv.DictReader(f))


def pct(x, nd=1):
    return f"{100 * float(x):.{nd}f}"


def num(v, nd=1, sign=False):
    s = f"{v:+.{nd}f}" if sign else f"{v:.{nd}f}"
    return s.replace("-", "$-$")


def write(name, lines, header=None):
    with open(os.path.join(OUT, name), "w") as f:
        f.write(f"% Row body of {name[:-4]}. Written by make_tables.py from the result files; do not edit by hand.\n")
        f.write("\n".join(lines) + "\n")


def shade(values, k=3, higher=True):
    """Return the rank (0, 1, 2) of each value among the best k, or None."""
    vals = [(v, i) for i, v in enumerate(values) if v is not None]
    order = sorted(vals, key=lambda t: -t[0] if higher else t[0])
    ranks, seen = {}, []
    for v, i in order:
        r = sorted(set([round(x, 6) for x, _ in order]), reverse=higher).index(round(v, 6))
        if r < k:
            ranks[i] = r
    return [ranks.get(i) for i in range(len(values))]


def cell(text, rank):
    if rank is None:
        return text
    return ["\\topA{", "\\topB{", "\\topC{"][rank] + text + "}"


T1 = {r["key"]: r for r in load_csv("table1_main_retrieval.csv")}
TT = json.load(open(os.path.join(SRC, "time_test_aggregates.json")))

# ------------------------------------------------------------------ main retrieval table
groups = [
    ("Adapted on calls up to 2023", [
        ("NoLBERT-Calls-2023 (released)", "nolbert_calls_2023_v4c", True),
        ("ChronoBERT-Calls-2023 at 256 tokens", "chronobert_calls_2023@a256", False),
        ("FinBERT-Calls-2023", "finbert_calls_2023", False),
        ("ChronoBERT-Calls-2023", "chronobert_calls_2023", False),
        ("DeBERTa-Calls-2023", "deberta_calls_2023", False),
        ("NoLBERT-Calls-2023, same recipe", "nolbert_calls_2023", False)]),
    ("Adapted on calls up to 2012", [
        ("NoLBERT-Calls-2012, stage 1", "nolbert_calls_2012_long", False),
        ("ChronoBERT-Calls-2012", "chronobert_calls_2012", False),
        ("NoLBERT-Calls-2012, same recipe", "nolbert_calls_2012", False)]),
    ("Off-the-shelf retrievers", [
        ("E5-base-v2", "e5", False), ("BGE-base-en-v1.5", "bge", False), ("all-mpnet-base-v2", "mpnet", False)]),
    ("Word overlap", [("BM25", "bm25_main", False), ("TF-IDF", "tfidf_main", False)]),
    ("Pretrained encoders, zero-shot", [
        ("FinBERT", "finbert", False), ("NoLBERT", "nolbert", False), ("ChronoBERT-2023", "chronobert_2023", False),
        ("ChronoBERT-2012", "chronobert_2012", False), ("DeBERTa-v3-base", "deberta", False)]),
]
rows = [r for _, g in groups for r in g]
def wo(key):
    k = key + "+tfidf_main"
    return float(T1[k]["top1"]) if k in T1 else None
cols = {
    "top1": [float(T1[k]["top1"]) for _, k, _ in rows],
    "wo": [wo(k) for _, k, _ in rows],
    "top3": [float(T1[k]["top3"]) for _, k, _ in rows],
    "mrr": [float(T1[k]["mrr"]) for _, k, _ in rows],
}
rk = {c: shade(v) for c, v in cols.items()}
lines, i = [], 0
for gi, (gname, g) in enumerate(groups):
    if gi:
        lines.append("\\addlinespace[2pt]")
    lines.append(f"\\multicolumn{{6}}{{@{{}}l}}{{\\textit{{{gname}}}}} \\\\")
    for name, key, rel in g:
        r = T1[key]
        t1 = cell(pct(r["top1"]), rk["top1"][i]) + f" {{\\scriptsize[{pct(r['lo'])}, {pct(r['hi'])}]}}"
        w = cell(pct(cols["wo"][i]), rk["wo"][i]) if cols["wo"][i] is not None else "\\textemdash"
        t3 = cell(pct(r["top3"]), rk["top3"][i])
        mr = cell(pct(r["mrr"]), rk["mrr"][i])
        if r["diff"]:
            d = f"{num(100 * float(r['diff']))} {{\\scriptsize[{num(100 * float(r['diff_lo']))}, {num(100 * float(r['diff_hi']))}]}}"
        else:
            d = "\\textemdash"
        nm = f"\\quad {name}" if not rel else f"\\quad \\textbf{{{name}}}"
        pre = "\\rowcolor{softteal}\n" if rel else ""
        lines.append(f"{pre}{nm} & {t1} & {w} & {t3} & {mr} & {d} \\\\")
        i += 1
lines.append("\\addlinespace[2pt]")
lines.append("\\quad Chance & 8.0 & & & & \\\\")
write("tab_retrieval.tex", lines)

# ------------------------------------------------------------------ full retrieval table (appendix)
full_groups = groups[:2] + [("Adapted on calls up to 2012, other", [
    ("NoLBERT-Calls-2012, 150-minute stage 1", "nolbert_calls_2012_first", False)]),
    ("Stage-2 development runs (not released)", [
        ("v1: warm start", "nolbert_calls_2023_v1", False), ("v2: + same-call packing", "nolbert_calls_2023_v2", False),
        ("v3: v2 + QA-only batches, lr $3\\times10^{-5}$", "nolbert_calls_2023_v3", False),
        ("v4: v2 + 256-token answers", "nolbert_calls_2023_v4", False),
        ("Ensemble of v4 and v3", "ens:nolbert_calls_2023_v4&nolbert_calls_2023_v3", False)]),
    ("Read at 256 tokens without retraining", [
        ("FinBERT-Calls-2023", "finbert_calls_2023@a256", False)])] + groups[2:]
lines = []
for gi, (gname, g) in enumerate(full_groups):
    if gi:
        lines.append("\\addlinespace[2pt]")
    lines.append(f"\\multicolumn{{7}}{{@{{}}l}}{{\\textit{{{gname}}}}} \\\\")
    for name, key, rel in g:
        for suffix, lab in (("", name), ("+tfidf_main", "\\quad + word overlap")):
            k = key + suffix
            if k not in T1:
                continue
            r = T1[k]
            d = (f"{num(100 * float(r['diff']))} [{num(100 * float(r['diff_lo']))}, {num(100 * float(r['diff_hi']))}]"
                 if r["diff"] else "\\textemdash")
            nm = ("\\quad " + lab) if suffix == "" else ("\\qquad + word overlap")
            if rel and suffix == "":
                nm = "\\quad \\textbf{" + lab + "}"
            lines.append(f"{nm} & {pct(r['top1'])} & [{pct(r['lo'])}, {pct(r['hi'])}] & {pct(r['top1_call'])} & "
                         f"{pct(r['top3'])} & {pct(r['mrr'])} & {d} \\\\")
write("tab_retrieval_full.tex", lines)

# ------------------------------------------------------------------ in-sample premium
P = TT["premium_vs_nolbert_calls_2012"]
prem_groups = [
    ("Adapted on calls up to 2023", [("NoLBERT-Calls-2023 (released)", "nolbert_calls_2023_v4c", True),
                                     ("FinBERT-Calls-2023", "finbert_calls_2023", False),
                                     ("ChronoBERT-Calls-2023", "chronobert_calls_2023", False),
                                     ("DeBERTa-Calls-2023", "deberta_calls_2023", False),
                                     ("NoLBERT-Calls-2023, same recipe", "nolbert_calls_2023", False)]),
    ("Placebo: adapted on calls up to 2012", [("NoLBERT-Calls-2012, stage 1", "nolbert_calls_2012_long", False),
                                              ("ChronoBERT-Calls-2012", "chronobert_calls_2012", False)]),
    ("Pretraining includes calls of 2004--2019", [("FinBERT, zero-shot", "finbert", False)]),
]
lines = []
for gi, (gname, g) in enumerate(prem_groups):
    if gi:
        lines.append("\\addlinespace[2pt]")
    lines.append(f"\\multicolumn{{6}}{{@{{}}l}}{{\\textit{{{gname}}}}} \\\\")
    for name, key, rel in g:
        r = P[key]
        f = lambda x: num(100 * x, sign=True)
        c1 = f"{f(r['premium'])} {{\\scriptsize[{f(r['premium_lo'])}, {f(r['premium_hi'])}]}}"
        c2 = f"{f(r['premium_recent'])} {{\\scriptsize[{f(r['premium_recent_lo'])}, {f(r['premium_recent_hi'])}]}}"
        nm = f"\\quad \\textbf{{{name}}}" if rel else f"\\quad {name}"
        pre = "\\rowcolor{softteal}\n" if rel else ""
        lines.append(f"{pre}{nm} & {f(r['lead_in'])} & {f(r['lead_2021_23'])} & {f(r['lead_out'])} & {c1} & {c2} \\\\")
write("tab_premium.tex", lines)

# ------------------------------------------------------------------ time test by year (appendix)
yrs = [str(y) for y in range(2013, 2027)]
tby = {r["reader"]: r for r in load_csv("table2_time_by_year.csv")}
time_rows = [("TF-IDF (word weights from calls up to 2012)", "tfidf_time"), ("NoLBERT, zero-shot", "nolbert"),
             ("ChronoBERT-2012, zero-shot", "chronobert_2012"), ("FinBERT, zero-shot", "finbert"),
             ("NoLBERT-Calls-2012, stage 1", "nolbert_calls_2012_long"),
             ("NoLBERT-Calls-2012, 150-minute stage 1", "nolbert_calls_2012_first"),
             ("NoLBERT-Calls-2012, same recipe", "nolbert_calls_2012"), ("ChronoBERT-Calls-2012", "chronobert_calls_2012"),
             ("NoLBERT-Calls-2023, same recipe", "nolbert_calls_2023"), ("ChronoBERT-Calls-2023", "chronobert_calls_2023"),
             ("FinBERT-Calls-2023", "finbert_calls_2023"), ("DeBERTa-Calls-2023", "deberta_calls_2023"),
             ("NoLBERT-Calls-2023 (released)", "nolbert_calls_2023_v4c")]
lines = []
for name, key in time_rows:
    r = tby[key]
    nm = f"\\textbf{{{name}}}" if "released" in name else name
    pre = "\\rowcolor{softteal}\n" if "released" in name else ""
    lines.append(pre + nm + " & " + " & ".join(pct(r[y]) for y in yrs) + " \\\\")
lines.append("\\addlinespace[2pt]")
lines.append("\\textit{Questions per call} & " + " & ".join(f"{TT['year'][y]['questions_per_call']:.1f}" for y in yrs) + " \\\\")
lines.append("\\textit{Chance top-1} & " + " & ".join(f"{100 * TT['year'][y]['chance_top1']:.1f}" for y in yrs) + " \\\\")
write("tab_time.tex", lines)

# ------------------------------------------------------------------ development path (appendix)
V = {r["variant"]: r for r in load_csv("nolbert_variants.csv")}
BW = {r["reader"]: r for r in load_csv("blend_weights.csv") if r["protocol"] == "main"}
dev = [("v1", "nolbert_calls_2023_v1", "Warm start from stage 1"), ("v2", "nolbert_calls_2023_v2", "+ same-call packing"),
       ("v3", "nolbert_calls_2023_v3", "v2 + QA-only batches, higher LR"), ("v4", "nolbert_calls_2023_v4", "v2 + 256-token answers"),
       ("v4c", "nolbert_calls_2023_v4c", "v4 + a second 150-minute run")]
lines = []
for lab, key, change in dev:
    v = V[key]
    lr = {"2e-05": "$2\\times10^{-5}$", "3e-05": "$3\\times10^{-5}$"}[v["learning_rate"]]
    qa = f"{100 * float(v['qa_batch_probability']):.0f}\\%"
    steps = f"{int(v['steps']):,} ({int(v['best_step']):,})"
    rel = lab == "v4c"
    nm = "\\textbf{v4c (released)}" if rel else lab
    pre = "\\rowcolor{softteal}\n" if rel else ""
    lines.append(f"{pre}{nm} & {change} & {v['max_exchanges_per_call']} & {qa} & {lr} & {v['answer_length']} & {steps} & "
                 f"{pct(v['val_top1_call_weighted'])} & {pct(T1[key]['top1'])} & {pct(T1[key + '+tfidf_main']['top1'])} \\\\")
ek = "ens:nolbert_calls_2023_v4&nolbert_calls_2023_v3"
lines.append(f"Ensemble & Average of v4 and v3 (not released) & & & & & & {pct(BW[ek]['val_top1_model_only'])} & "
             f"{pct(T1[ek]['top1'])} & {pct(T1[ek + '+tfidf_main']['top1'])} \\\\")
write("tab_development.tex", lines)

# ------------------------------------------------------------------ frozen-representation tasks
OT = {r["reader"]: r for r in load_csv("table3_other_tasks.csv")}
def otcell(r, k):
    return pct(r[k]) if r.get(k) not in (None, "") else "\\textemdash"
task_rows_main = [("NoLBERT-Calls-2023 (released)", "nolbert_calls_2023_v4c"),
                  ("NoLBERT-Calls-2012, stage 1", "nolbert_calls_2012_long"),
                  ("NoLBERT-Calls-2023, same recipe", "nolbert_calls_2023"),
                  ("FinBERT-Calls-2023", "finbert_calls_2023"), ("ChronoBERT-Calls-2023", "chronobert_calls_2023"),
                  ("DeBERTa-Calls-2023", "deberta_calls_2023"), ("E5-base-v2", "e5"), ("TF-IDF", "tfidf_main"),
                  ("NoLBERT, zero-shot", "nolbert"), ("FinBERT, zero-shot", "finbert"),
                  ("ChronoBERT-2023, zero-shot", "chronobert_2023")]
task_rows_full = task_rows_main[:3] + [("v4 (stage-2 run 1)", "nolbert_calls_2023_v4"), ("v3", "nolbert_calls_2023_v3"),
                  ("NoLBERT-Calls-2012, 150-minute stage 1", "nolbert_calls_2012_first"),
                  ("NoLBERT-Calls-2012, same recipe", "nolbert_calls_2012")] + task_rows_main[3:6] + [
                  ("ChronoBERT-Calls-2012", "chronobert_calls_2012")] + task_rows_main[6:8] + [
                  ("BGE-base-en-v1.5", "bge"), ("all-mpnet-base-v2", "mpnet")] + task_rows_main[8:] + [
                  ("ChronoBERT-2012, zero-shot", "chronobert_2012"), ("DeBERTa-v3-base, zero-shot", "deberta")]
keys = ["match_top1", "match_top10", "role_bal_acc", "masked_top1_macro", "masked_top5_macro", "sqa_probe_f1w"]
for fname, trows in (("tab_tasks.tex", task_rows_main), ("tab_tasks_full.tex", task_rows_full)):
    colvals = {k: [float(OT[key][k]) if OT[key].get(k) not in (None, "") else None for _, key in trows] for k in keys}
    ranks = {k: shade(v) for k, v in colvals.items()}
    lines = []
    for i, (name, key) in enumerate(trows):
        r = OT[key]
        cells = [cell(otcell(r, k), ranks[k][i]) if r.get(k) not in (None, "") else "\\textemdash" for k in keys]
        rel = "released" in name
        nm = f"\\textbf{{{name}}}" if rel else name
        pre = "\\rowcolor{softteal}\n" if rel else ""
        lines.append(pre + nm + " & " + " & ".join(cells) + " \\\\")
    lines.append("\\addlinespace[2pt]")
    lines.append("\\textit{Chance or majority class} & 0.1 & 1.0 & 50.0 & & & " + pct(OT["majority class"]["sqa_probe_f1w"]) + " \\\\")
    write(fname, lines)

# ------------------------------------------------------------------ fine-tuned benchmarks: SubjECTive-QA heads and GLUE
SQ = load_csv("table4_subjective_heads.csv")
props = ["ASSERTIVE", "CAUTIOUS", "CLEAR", "OPTIMISTIC", "RELEVANT", "SPECIFIC"]
sq = {}
for r in SQ:
    sq.setdefault(r["model"], {})[r["feature"]] = (float(r["mean"]), float(r["std"]))
HR = load_csv("heads_runs.csv")
# mean over the six properties within each split, then mean and sd over the three splits
import statistics
def split_means(model, metric):
    by_split = {}
    for r in HR:
        if r["model"] != model or r["task"] != "subjective":
            continue
        by_split.setdefault(r["seed"], []).append(float(r[metric]))
    vals = [sum(v) / len(v) for v in by_split.values()]
    return statistics.mean(vals), statistics.stdev(vals) if len(vals) > 1 else 0.0, len(vals)
GL = {r["model"]: r for r in load_csv("table5_glue.csv")}
ft_rows = [("NoLBERT, zero-shot base", "nolbert_base", "nolbert_base"),
           ("NoLBERT-Calls-2023, same recipe", "nolbert_calls_2023", "nolbert_calls_2023"),
           ("NoLBERT-Calls-2023 (released)", "nolbert_calls_2023_v4c", "nolbert_calls_2023_v4c"),
           ("FinBERT-Calls-2023", "finbert_calls_2023", None), ("ChronoBERT-Calls-2023", "chronobert_calls_2023", None),
           ("DeBERTa-Calls-2023", "deberta_calls_2023", None), ("ChronoBERT-2023, base", None, "chronobert_2023")]
lines = []
for name, skey, gkey in ft_rows:
    if skey:
        m4 = sum(sq[skey][p][0] for p in ["ASSERTIVE", "CAUTIOUS", "OPTIMISTIC", "SPECIFIC"]) / 4
        mean, sd, n = split_means(skey, "f1_weighted")
        c_sq = f"{100 * mean:.1f} ({100 * sd:.1f})"
        c_four = f"{100 * m4:.1f}"
    else:
        c_sq = c_four = "\\textemdash"
    if gkey:
        g = GL[gkey]; c_g = f"{100 * float(g['cola']):.1f} & {100 * float(g['qnli']):.1f} & {100 * float(g['sst2']):.1f}"
    else:
        c_g = "\\textemdash & \\textemdash & \\textemdash"
    rel = "released" in name
    nm = f"\\textbf{{{name}}}" if rel else name
    pre = "\\rowcolor{softteal}\n" if rel else ""
    lines.append(f"{pre}{nm} & {c_sq} & {c_four} & {c_g} \\\\")
write("tab_finetuned.tex", lines)

# per-property table (appendix): weighted F1 mean (sd) over the three splits, and macro F1 of the released model
lines = []
pm = [("NoLBERT, zero-shot base", "nolbert_base"), ("NoLBERT-Calls-2023, same recipe", "nolbert_calls_2023"),
      ("v3", "nolbert_calls_2023_v3"), ("NoLBERT-Calls-2023 (released)", "nolbert_calls_2023_v4c"),
      ("FinBERT-Calls-2023", "finbert_calls_2023"), ("ChronoBERT-Calls-2023", "chronobert_calls_2023"),
      ("DeBERTa-Calls-2023", "deberta_calls_2023")]
for name, key in pm:
    cells = [f"{100 * sq[key][p][0]:.1f} ({100 * sq[key][p][1]:.1f})" for p in props]
    mean, sd, n = split_means(key, "f1_weighted")
    rel = "released" in name
    nm = f"\\textbf{{{name}}}" if rel else name
    pre = "\\rowcolor{softteal}\n" if rel else ""
    lines.append(pre + nm + " & " + " & ".join(cells) + f" & {100 * mean:.1f} ({100 * sd:.1f}) \\\\")
# macro F1 of the released model
mac = {}
for r in HR:
    if r["model"] == "nolbert_calls_2023_v4c" and r["task"] == "subjective":
        mac.setdefault(r["feature"], []).append(float(r["f1_macro"]))
cells = [f"{100 * statistics.mean(mac[p]):.1f} ({100 * statistics.stdev(mac[p]):.1f})" for p in props]
mean, sd, n = split_means("nolbert_calls_2023_v4c", "f1_macro")
lines.append("\\addlinespace[2pt]")
lines.append("\\textit{Released model, macro F1} & " + " & ".join(cells) + f" & {100 * mean:.1f} ({100 * sd:.1f}) \\\\")
write("tab_sqa_props.tex", lines)
print("tables written to", OUT)


==> figures/src/time_test_aggregates.py <==
"""Aggregates for the time test: per-year top-1, chance, questions per call,
and paired call-bootstrap intervals for the in-sample premium.
Reads saved per-question ranks only; prints and writes aggregates only."""
import numpy as np, os, json, sys
K = os.path.expanduser('~/mnt/project/earnings_call/NoLBERT-Calls/results/kaggle')
S = np.load(f'{K}/a/eval_main/sets.npz')
YEARS_IN = list(range(2013, 2024)); YEARS_OUT = [2025, 2026]
SRC = {  # model -> (folder for time ranks, folder for main-test ranks)
  'nolbert_calls_2012': ('f/eval_nolbert_calls_2012', 'f/eval_nolbert_calls_2012'),
  'nolbert_calls_2023_v4c': ('p/eval_time', 'k/eval_nolbert_calls_2023_v4c'),
  'nolbert_calls_2023': ('a/eval_nolbert_calls_2023', 'a/eval_nolbert_calls_2023'),
  'finbert_calls_2023': ('a/eval_main', 'a/eval_main'),
  'chronobert_calls_2023': ('a/eval_main', 'a/eval_main'),
  'deberta_calls_2023': ('a/eval_main', 'a/eval_main'),
  'chronobert_calls_2012': ('a/eval_main', 'a/eval_main'),
  'nolbert_calls_2012_long': ('a/eval_main', 'a/eval_main'),
  'finbert': ('a/eval_main', 'a/eval_main'),
  'tfidf_time': ('a/eval_main', 'a/eval_main'),
}
def hits(model, year):
    tdir, mdir = SRC[model]
    if year <= 2024:
        r = np.load(f'{K}/{tdir}/ranks_time_{year}.npz')[model]; calls = S[f'time_{year}__calls']; sizes = S[f'time_{year}__sizes']
    else:
        r = np.load(f'{K}/{mdir}/ranks_main_test.npz')[model]; m = S['main_test__years'] == year
        r = r[m]; calls = S['main_test__calls'][m]; sizes = S['main_test__sizes'][m]
    assert r.min() >= 1
    return (r == 1).astype(np.int32), calls, sizes
years = YEARS_IN + [2024] + YEARS_OUT
per = {}   # year -> dict with call index, and per-call hit sums per model
out = {'year': {}, 'models': list(SRC)}
for y in years:
    h0, calls, sizes = hits('nolbert_calls_2012', y)
    uc, inv = np.unique(calls, return_inverse=True)
    n_q = np.bincount(inv).astype(np.float64)
    d = {'n_q': n_q, 'hit': {}}
    for m in SRC:
        h, c2, _ = hits(m, y); assert np.array_equal(c2, calls)
        d['hit'][m] = np.bincount(inv, weights=h).astype(np.float64)
    per[y] = d
    out['year'][y] = {'calls': int(len(uc)), 'questions': int(len(calls)),
                      'questions_per_call': float(len(calls) / len(uc)),
                      'chance_top1': float(np.mean(1.0 / sizes)),
                      'top1': {m: float(d['hit'][m].sum() / n_q.sum()) for m in SRC}}
rng = np.random.default_rng(0); B = 2000
ref = 'nolbert_calls_2012'
targets = [m for m in SRC if m not in (ref, 'tfidf_time')]
boot_lead = {m: {y: np.empty(B) for y in years} for m in targets}
point_lead = {m: {y: out['year'][y]['top1'][m] - out['year'][y]['top1'][ref] for y in years} for m in targets}
for y in years:
    d = per[y]; n = len(d['n_q'])
    for start in range(0, B, 250):
        b = min(250, B - start)
        idx = rng.integers(0, n, size=(b, n), dtype=np.int32)
        nq = d['n_q'][idx].sum(axis=1)
        a_ref = d['hit'][ref][idx].sum(axis=1) / nq
        for m in targets:
            boot_lead[m][y][start:start + b] = d['hit'][m][idx].sum(axis=1) / nq - a_ref
res = {}
for m in targets:
    def prem(L, yin):
        return np.mean([L[y] for y in yin], axis=0) - np.mean([L[y] for y in YEARS_OUT], axis=0)
    p_all = prem(point_lead[m], YEARS_IN); bp_all = prem(boot_lead[m], YEARS_IN)
    p_rec = prem(point_lead[m], [2021, 2022, 2023]); bp_rec = prem(boot_lead[m], [2021, 2022, 2023])
    res[m] = {'lead_in': float(np.mean([point_lead[m][y] for y in YEARS_IN])),
              'lead_out': float(np.mean([point_lead[m][y] for y in YEARS_OUT])),
              'lead_2021_23': float(np.mean([point_lead[m][y] for y in [2021, 2022, 2023]])),
              'premium': float(p_all), 'premium_lo': float(np.percentile(bp_all, 2.5)), 'premium_hi': float(np.percentile(bp_all, 97.5)),
              'premium_recent': float(p_rec), 'premium_recent_lo': float(np.percentile(bp_rec, 2.5)), 'premium_recent_hi': float(np.percentile(bp_rec, 97.5)),
              'lead_by_year': {int(y): float(point_lead[m][y]) for y in years}}
out['premium_vs_' + ref] = res
dst = os.path.expanduser('~/mnt/project/earnings_call/NoLBERT_Calls_paper/figures/src/time_test_aggregates.json')
json.dump(out, open(dst, 'w'), indent=1)
for y in years:
    o = out['year'][y]; print(y, o['calls'], o['questions'], round(o['questions_per_call'], 2), round(100 * o['chance_top1'], 2), round(100 * o['top1']['nolbert_calls_2023_v4c'], 2), round(100 * o['top1'][ref], 2))
for m, r in res.items():
    print(f"{m:26s} in {100*r['lead_in']:6.2f} out {100*r['lead_out']:6.2f} prem {100*r['premium']:5.2f} [{100*r['premium_lo']:5.2f},{100*r['premium_hi']:5.2f}]  recent {100*r['premium_recent']:5.2f} [{100*r['premium_recent_lo']:5.2f},{100*r['premium_recent_hi']:5.2f}]")

